Oscillations in Mixed-Feedback Systems

A new method is presented for the analysis of limit cycle oscillations in mixed-feedback systems. The calculation of the limit cycle is reformulated as the zero finding of a mixed-monotone relation, that is, of the difference of two maximally monotone relations. The problem can then be solved efficiently by borrowing existing algorithms that minimize the difference of two convex functions. The potential of the method is illustrated on the classical Van der Pol oscillator.

==> Figures/DoG_periodicKernel.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""
Created on Wed Mar 18 10:58:44 2020

@author: felix
"""

from IPython import get_ipython
get_ipython().magic('reset -sf')

import numpy as np
import matplotlib.pyplot as plt

a1, a2 = [20.0, 0.3]
A1, A2 = [2.0, 1.05]

N = 300
x = np.linspace(-np.pi, np.pi, N)

w1 = A1*np.exp(-a1*x**2)*np.cos(x/2.0)
w2 = A2*np.exp(-a2*x**2)*np.cos(x/2.0)
w = (A1*np.exp(-a1*x**2) - A2*np.exp(-a2*x**2))*np.cos(x/2.0)

plt.figure()
plt.plot(x, w)
plt.grid()
plt.show()

plt.figure()
plt.plot(x, w1)
plt.grid()
plt.show()

plt.figure()
plt.plot(x, w2)
plt.grid()
plt.show()

#Saving data in csv file
import csv
name='DoG_kernel.csv'
with open(name, 'w') as f:
    writer = csv.writer(f, delimiter = ',', quotechar='|', quoting=csv.QUOTE_MINIMAL)
    writer.writerow(['X', 'W', 'W1', 'W2'])
    for i in np.arange(N):
        writer.writerow([x[i], w[i], w1[i], w2[i]])


==> Figures/amari_model_1.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""
Created on Thu Feb 27 18:08:53 2020

@author: felix
"""
from IPython import get_ipython
get_ipython().magic('reset -sf')

import numpy as np
from scipy.integrate import odeint
import matplotlib.pyplot as plt
from mpl_toolkits.mplot3d import Axes3D
from matplotlib import cm
import networkx as nx
import cvxpy as cvx

########################################
class point:
    def __init__(self,x_init,y_init):
        self.x = x_init
        self.y = y_init
        
def points_slope(p1, p2):
    m = (p1.y - p2.y)/(p1.x - p2.x)
    b = (p2.y*p1.x - p1.y*p2.x)/(p1.x - p2.x)
    return np.array([m,b])
    
# Piecewise linear kernel  
def J(x):
    points = [point(-np.pi, 0.0), point(-np.pi/2.0, -0.5), point(-np.pi/4.0, -1.0), 
              point(-np.pi/6.0, 0.0), point(0.0, 1.0), point(np.pi/6.0, 0.0),
              point(np.pi/4.0, -1.0), point(np.pi/2.0, -0.5), point(np.pi, 0.0)]
#    points = [point(-np.pi, 0.0), point(-np.pi/2.0, -0.05), point(-np.pi/8.0, -0.1), 
#              point(0.0, 1.0),
#              point(np.pi/8.0, -0.1), point(np.pi/2.0, -0.05), point(np.pi, 0.0)]
    mb = []
    for k in range(len(points)-1):
        mb.append(points_slope(points[k], points[k+1]))
        if (points[k].x <= x) & (x <= points[k+1].x):
            return mb[k][0]*x + mb[k][1]
        
# Class for the DoA (difference of Abel) kernel
class Akernel:
    def __init__(self, A, a, x):
        self.A = A 
        self.a = a
        self.x = x
        self.N = len(x)
        
    def val(self, x):
#        return self.A[0]*(np.exp(-self.a[0]*np.abs(x)) - \
#                  np.exp(-self.a[0]*np.pi)) - \
#                  self.A[1]*(np.exp(-self.a[1]*np.abs(x)) - \
#                        np.exp(-self.a[1]*np.pi))            
#        return (self.A[0]*np.exp(-self.a[0]*np.abs(x)) - \
#                self.A[1]*(np.exp(-self.a[1]*np.abs(x))))*np.cos(x/2.0)
        #return np.cos(1.5*x) - np.cos(1.5*np.pi)
        #return np.cos(1.5*x)*np.cos(x/2.0)
        return (self.A[0]*np.exp(-self.a[0]*x**2) - \
        self.A[1]*np.exp(-self.a[1]*x**2))*np.cos(x/2.0)
                  
    def fourier(self, zRange):
#        eig = self.A[0]*self.a[0]*(1.0 - np.exp(-self.a[0]*np.pi)*np.cos(z*np.pi))/(np.pi*(self.a[0]**2 + z**2)) - \
#        self.A[1]*self.a[1]*(1.0 - np.exp(-self.a[1]*np.pi)*np.cos(z*np.pi))/(np.pi*(self.a[1]**2 + z**2))
#        if z == 0:
#            eig += -self.A[0]*np.exp(-self.a[0]*np.pi) + \
#            self.A[1]*np.exp(-self.a[1]*np.pi)
        w_hat = np.array([fourier_coeff(z, self.val(self.x), self.x, self.N) 
        for z in zRange])
        
        return w_hat.real 

            
###########################################
class agent():
    def __init__(self, h, tau = 1.0):
        self.tau = tau
        self.h = h
    #ODE
    def ode_eq(self, x, t, u):
        xDot = (-x + u + self.h)
        return xDot

# Saturation function with slope m
def F(psi, m):
    if psi < 0.0:
        f_psi = 0.0
    elif psi > 1/m:
        f_psi = 1.0
    else:
        f_psi = m*psi
    return f_psi

def network_dyn(psi, t, N, nodes, w, G):
    psik_Dot = []
    m = 15.0
    for k in range(N):
        uk = 0.0
        pk = nx.shortest_path_length(G, source=k)
        for i in range(N-1):
            uk += w.val(2*np.pi*pk[i]/(N-1.0))*F(psi[i], m) + \
            w.val(2*np.pi*pk[i+1]/(N-1.0))*F(psi[i+1], m)
        psik_Dot.append(nodes[k].ode_eq(psi[k], t, uk/(2*(N-1))))
    psiDot = np.array(psik_Dot).flatten()
    return psiDot
#def x_f(k):
#    return (2.0*k/(N-1.0) - 1.0)*np.pi
#
#def network_dyn(psi, t, N, nodes, w, G, x):
#    psik_Dot = []
#    m = 15.0
#    for k in range(N):
#        uk = 0.0
#        for n in np.arange(1, N):
#            uk += w.val(x[k] - x[n-1])*F(psi[n-1], m) + \
#            w.val(x[k] - x[n])*F(psi[n], m)
#        psik_Dot.append(nodes[k].ode_eq(psi[k], t, uk/(2.0*(N-1))))
#    psiDot = np.array(psik_Dot).flatten()
#    return psiDot
    
## Compute Fourier coefficients of any array of data defined in the interval
## [-pi, pi]
def fourier_coeff(z, xSol, x, N):
        f_x = np.array([xSol[k]*np.exp(-1j*z*x[k]) for k in range(len(x))])
        c = np.trapz(f_x, dx=2.0*np.pi/(N-1))/(2*np.pi)
        return c
###############################################################################
##############################################################
##############################################################
sim = True
tau = 1.0
h = 0.1
N = 101 # Number of nodes
m = 15.0

x = np.linspace(-np.pi, np.pi, N)

# DoA kernel
#A = [5.0, 4.0]
#a = [5.0, 0.1]

## DoG kernel
#A = [3.0, 1.05]
#a = [150.0, 0.3] 
A = [2.0, 1.0]
a = [20.0, 0.3] 
w = Akernel(A, a, x)

W_bar, q = [6.0, 2.0] # Good for gaussian kernel

## Plot 
plt.figure()
plt.plot(x, w.val(x))
plt.title('Kernel w(x)')
plt.grid()
plt.show()

import scipy.integrate
W = []
for s in x:
    W.append(scipy.integrate.quad(w.val, 0, s))
W_x = np.array(W)
plt.figure()
plt.plot(x, W_x[:,0], x, -h*np.ones(len(x)))
plt.title('W(x)')
plt.grid()
plt.show()

G = nx.Graph()
nodes = [i for i in range(N)]
G.add_nodes_from(nodes)
for k in range(N):
    G.add_edge(nodes[k-1], nodes[k])

#Plot of the graph structure
#plt.figure()
#nx.draw_shell(nx.relabel.convert_node_labels_to_integers(G), 
#              with_labels=False, node_size=120)
#plt.show()
    
zRange = np.arange(-int((N-1)/2), int((N-1)/2 + 1))
w_hat = w.fourier(zRange)

plt.figure()
plt.scatter(zRange, w_hat)
plt.title('Fourier coefficients w_z')
plt.grid()
plt.show()


## Verification of Fourier coefficients
#w_app = np.array([(w_hat*np.exp(1j*zRange*k)).sum() for k in x]).real
#plt.figure()
#plt.plot(x, w.val(x), x, w_app)
#plt.title('Kernel w(x)')
#plt.grid()
#plt.show()

##############################################################
##############################################################
##############################################################

## Computation of bound in kernel
wz_abs = np.abs(w_hat)
#W_bar, q = [0.9, 1.0] # Good for Abel kernel
#W_bar, q = [0.6, 1.0] # Good for cosine kernel

plt.figure()
plt.scatter(zRange, wz_abs)
plt.plot(zRange, W_bar/(np.abs(zRange)**q), 'r')
plt.title('Bound on kernel w')
plt.grid()
plt.show()

n = 1
lVal = 0.1
varEps = 1e-1

P = cvx.Variable((n,n), symmetric=True)
A = np.matrix([-1.0])
Q = np.matrix([0.0])
L = np.matrix([1.0])
R = np.matrix([2.0/m])

l = cvx.Parameter(value = lVal)

flag = 0
N_limit = 1
while flag == 0:
    g = np.sqrt(n)*W_bar/(N_limit**q)
    obj = cvx.Minimize(cvx.trace(P))
    LMI_bound = cvx.bmat([[A.T*P + P*A + 2*l*P - Q + varEps*np.eye(n), L, P],
                     [L.T, -R + g*np.eye(n), np.zeros((n,n))],
                     [P, np.zeros((n,n)), -(1/g)*np.eye(n)]])
    constraints = [LMI_bound << 0, P >> 0]; 
    prob = cvx.Problem(obj, constraints);
    
    prob.solve(solver = cvx.CVXOPT, verbose = False, kktsolver = 'robust', max_iters = 700)
    if prob.status == cvx.OPTIMAL:
        print('0-dissipative for all |zeta| > N =', N_limit)
        print('P = ', P.value)  
        flag = 1
    else:
        #print('No solution try a larger N')
        N_limit += 1

##############################################################
##############################################################
##############################################################
n = 1
#lVal = 0.1
lVal = 1.9
P = cvx.Variable((n,n), symmetric=True)
A = np.matrix([-1.0])
Q = np.matrix([0.0])
L = np.matrix([1.0])
R = np.matrix([2.0/m])

l = cvx.Parameter(value = lVal)

zStar = []
zDissipative = []
P_list = []
for k in range(50-N_limit, 50+N_limit):
    w_z = np.matrix([w_hat[k]])
    obj = cvx.Minimize(0);
    
    LMI = cvx.bmat([[A.T*P + P*A + 2*l*P - Q + 1e-9*np.eye(n), P*w_z + L], 
                    [w_z.T*P + L.T, -R]]) 
    constraints = [LMI << 0]; 
    prob = cvx.Problem(obj, constraints);
    
    prob.solve(solver = cvx.CVXOPT, verbose = False, kktsolver = 'robust',
               max_iters = 700)
    if prob.status != cvx.OPTIMAL:
        zStar.append(zRange[k])
        
    else:
        zDissipative.append(zRange[k])
        P_list.append((P.value, zRange[k]))
        

zStar = np.array(zStar)
zDissipative = np.array(zDissipative)
print('Non p-dissipative for zeta = ', zStar)
#    
#    
#    
##############################################
#Simulation if flag activated
if not sim:
    print('End of program: No simulation')

else:
    #N = 50 
    
    # Initial condition
    x = np.linspace(-np.pi, np.pi, N)
#    psi_0 = 0.1*(np.cos(3.0*x))+0.02   
#    np.random.seed(1)
    #psi_0 = 0.005*np.random.randn(N)
    #psi_0 = 0.05*np.ones(N)
    psi_0 = 0.05*np.sin(20.0*x)
    ##0.1*np.ones(len(x))#  
#    psi_0 = np.zeros(N)
#    g = np.pi/4.0
#    b = 0.01
#    c = 0.0
#    a = b/(g**2)
#    for k in range(N):
#        if (x[k] > c-g) & (x[k] < g+c):
#            psi_0[k]  = -a*(x[k] - c)**2 + b
##    
    # Network setup
    nodes = [agent(h, tau) for i in range(N)] 
    t = np.linspace(0.0, 150.0, 2000)
    
    psi = odeint(network_dyn, psi_0, t, args=(N, nodes, w, G))
    #
    plt.figure()
    plt.plot(t, psi)
    plt.grid()
    plt.show()
    
    fig = plt.figure()
    ax = fig.add_subplot(111, projection='3d')
    
    state = psi.reshape(len(t), N, 1)
    T, X = np.meshgrid(t, x)
    Z1 = state[:,:,0].T
    
    
    # Plot the surface.
    surf = ax.plot_surface(T, X, Z1, cmap=cm.inferno,
                           linewidth=0, antialiased=False)
    #ax.plot_wireframe(T, X, Z1, rstride=10, cstride=10)
    plt.matshow(Z1[:, 0:1000], cmap=cm.inferno)
        

    #Verification
#    def fourier_coeff(z, xSol, x, N):
#        c = np.array([(xSol[k-1]*np.exp(-1j*z*x[k-1])+xSol[k]*np.exp(-1j*z*x[k])) \
#             for k in np.arange(1, N)])
#        return c.sum()/(N-1)

    grad_psi = np.gradient(state[-1,:,0])
    zFourier = np.concatenate((np.arange(-N_limit+1, 0), np.arange(1, N_limit)))
    c_z = np.array([fourier_coeff(z, grad_psi, x, N) for z in zFourier])
    f_app = np.array([(c_z*np.exp(1j*zFourier*k)).sum() for k in x]).real
   
    #z_test = np.array([-5, -4, -3, -2, -1, 1, 2, 3, 4, 5])
    c_test = np.array([fourier_coeff(z, grad_psi, x, N) for z in zDissipative])
    f_test = np.array([(c_test*np.exp(1j*zDissipative*k)).sum() for k in x]).real
    
    plt.figure()
    plt.plot(x, grad_psi, x, state[-1,:,0])
    plt.title('State and gradient')
    plt.figure()
    plt.plot(x, grad_psi, x, f_app, x, f_test)
    plt.title('Nabla psi(x, t_end)')
    plt.grid()
    plt.show()
##Saving data in csv file
#    import csv
#    name='spatialPattern4.csv'
#    with open(name, 'w') as f:
#        writer = csv.writer(f, delimiter = ',', quotechar='|', 
#                            quoting=csv.QUOTE_MINIMAL)
#        writer.writerow(['X', 'T', 'Z'])
#        for j in np.arange(0, len(t)):
#            for i in np.arange(N):
#                    writer.writerow([x[i], t[j], state[j,i,0]])
    
#    Saving data in csv file
#    import csv
#    name='New_ex1_DoG_Kernel.csv'
#    with open(name, 'w') as f:
#        writer = csv.writer(f, delimiter = ',', quotechar='|', quoting=csv.QUOTE_MINIMAL)
#        writer.writerow(['X', 'T', 'Z'])
#        for j in np.arange(0, len(t), 100):
#            for i in np.arange(N):
#                    writer.writerow([x[i], t[j], 10*psi[j,i]]) 
#                    
#    name='New_ex1_DoG_grad.csv'
#    with open(name, 'w') as f:
#        writer = csv.writer(f, delimiter = ',', quotechar='|', quoting=csv.QUOTE_MINIMAL)
#        writer.writerow(['X', 'Z1', 'Z2'])
#        for i in np.arange(N):
#                writer.writerow([x[i], grad_psi[i], f_app[i]]) 

==> Figures/amari_model_2.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""
Created on Thu Feb 27 18:08:53 2020

@author: felix
"""
from IPython import get_ipython
get_ipython().magic('reset -sf')

import numpy as np
from scipy.integrate import odeint
import matplotlib.pyplot as plt
from mpl_toolkits.mplot3d import Axes3D
from matplotlib import cm
import networkx as nx
import cvxpy as cvx

########################################
class point:
    def __init__(self,x_init,y_init):
        self.x = x_init
        self.y = y_init
        
def points_slope(p1, p2):
    m = (p1.y - p2.y)/(p1.x - p2.x)
    b = (p2.y*p1.x - p1.y*p2.x)/(p1.x - p2.x)
    return np.array([m,b])
    
# Piecewise linear kernel  
def J(x):
    points = [point(-np.pi, 0.0), point(-np.pi/2.0, -0.5), point(-np.pi/4.0, -1.0), 
              point(-np.pi/6.0, 0.0), point(0.0, 1.0), point(np.pi/6.0, 0.0),
              point(np.pi/4.0, -1.0), point(np.pi/2.0, -0.5), point(np.pi, 0.0)]
#    points = [point(-np.pi, 0.0), point(-np.pi/2.0, -0.05), point(-np.pi/8.0, -0.1), 
#              point(0.0, 1.0),
#              point(np.pi/8.0, -0.1), point(np.pi/2.0, -0.05), point(np.pi, 0.0)]
    mb = []
    for k in range(len(points)-1):
        mb.append(points_slope(points[k], points[k+1]))
        if (points[k].x <= x) & (x <= points[k+1].x):
            return mb[k][0]*x + mb[k][1]
        
# Class for the DoA (difference of Abel) kernel
class Akernel:
    def __init__(self, A, a, x):
        self.A = A 
        self.a = a
        self.x = x
        self.N = len(x)
        
    def val(self, x):
#        return self.A[0]*(np.exp(-self.a[0]*np.abs(x)) - \
#                  np.exp(-self.a[0]*np.pi)) - \
#                  self.A[1]*(np.exp(-self.a[1]*np.abs(x)) - \
#                        np.exp(-self.a[1]*np.pi))            
#        return (self.A[0]*np.exp(-self.a[0]*np.abs(x)) - \
#                self.A[1]*(np.exp(-self.a[1]*np.abs(x))))*np.cos(x/2.0)
        return np.cos(1.5*x) - np.cos(1.5*np.pi)
        #return np.cos(1.5*x)*np.cos(x/2.0)
#        return (self.A[0]*np.exp(-self.a[0]*x**2) - \
#        self.A[1]*np.exp(-self.a[1]*x**2))*np.cos(x/2.0)
#                  
    def fourier(self, zRange):
#        eig = self.A[0]*self.a[0]*(1.0 - np.exp(-self.a[0]*np.pi)*np.cos(z*np.pi))/(np.pi*(self.a[0]**2 + z**2)) - \
#        self.A[1]*self.a[1]*(1.0 - np.exp(-self.a[1]*np.pi)*np.cos(z*np.pi))/(np.pi*(self.a[1]**2 + z**2))
#        if z == 0:
#            eig += -self.A[0]*np.exp(-self.a[0]*np.pi) + \
#            self.A[1]*np.exp(-self.a[1]*np.pi)
        w_hat = np.array([fourier_coeff(z, self.val(self.x), self.x, self.N) 
        for z in zRange])
        
        return w_hat.real 

            
###########################################
class agent():
    def __init__(self, h, tau = 1.0):
        self.tau = tau
        self.h = h
    #ODE
    def ode_eq(self, x, t, u):
        xDot = (-x + u + self.h)
        return xDot

# Saturation function with slope m
def F(psi, m):
    if psi < 0.0:
        f_psi = 0.0
    elif psi > 1/m:
        f_psi = 1.0
    else:
        f_psi = m*psi
    return f_psi

def network_dyn(psi, t, N, nodes, w, G):
    psik_Dot = []
    m = 15.0
    for k in range(N):
        uk = 0.0
        pk = nx.shortest_path_length(G, source=k)
        for i in range(N-1):
            uk += w.val(2*np.pi*pk[i]/(N-1.0))*F(psi[i], m) + \
            w.val(2*np.pi*pk[i+1]/(N-1.0))*F(psi[i+1], m)
        psik_Dot.append(nodes[k].ode_eq(psi[k], t, uk/(2*(N-1))))
    psiDot = np.array(psik_Dot).flatten()
    return psiDot
#def x_f(k):
#    return (2.0*k/(N-1.0) - 1.0)*np.pi
#
#def network_dyn(psi, t, N, nodes, w, G, x):
#    psik_Dot = []
#    m = 15.0
#    for k in range(N):
#        uk = 0.0
#        for n in np.arange(1, N):
#            uk += w.val(x[k] - x[n-1])*F(psi[n-1], m) + \
#            w.val(x[k] - x[n])*F(psi[n], m)
#        psik_Dot.append(nodes[k].ode_eq(psi[k], t, uk/(2.0*(N-1))))
#    psiDot = np.array(psik_Dot).flatten()
#    return psiDot
    
## Compute Fourier coefficients of any array of data defined in the interval
## [-pi, pi]
def fourier_coeff(z, xSol, x, N):
        f_x = np.array([xSol[k]*np.exp(-1j*z*x[k]) for k in range(len(x))])
        c = np.trapz(f_x, dx=2.0*np.pi/(N-1))/(2*np.pi)
        return c
###############################################################################
##############################################################
##############################################################
sim = True
tau = 1.0
h = 0.1
N = 101 # Number of nodes
m = 15.0

x = np.linspace(-np.pi, np.pi, N)

# DoA kernel
#A = [5.0, 4.0]
#a = [5.0, 0.1]

## DoG kernel
#A = [3.0, 1.05]
#a = [150.0, 0.3] 
A = [2.0, 1.0]
a = [20.0, 0.3] 
w = Akernel(A, a, x)

W_bar, q = [2.0, 2.0] # Good for gaussian kernel

## Plot 
plt.figure()
plt.plot(x, w.val(x))
plt.title('Kernel w(x)')
plt.grid()
plt.show()

import scipy.integrate
W = []
for s in x:
    W.append(scipy.integrate.quad(w.val, 0, s))
W_x = np.array(W)
plt.figure()
plt.plot(x, W_x[:,0], x, -h*np.ones(len(x)))
plt.title('W(x)')
plt.grid()
plt.show()

G = nx.Graph()
nodes = [i for i in range(N)]
G.add_nodes_from(nodes)
for k in range(N):
    G.add_edge(nodes[k-1], nodes[k])

#Plot of the graph structure
#plt.figure()
#nx.draw_shell(nx.relabel.convert_node_labels_to_integers(G), 
#              with_labels=False, node_size=120)
#plt.show()
    
zRange = np.arange(-int((N-1)/2), int((N-1)/2 + 1))
w_hat = w.fourier(zRange)

plt.figure()
plt.scatter(zRange, w_hat)
plt.title('Fourier coefficients w_z')
plt.grid()
plt.show()


## Verification of Fourier coefficients
#w_app = np.array([(w_hat*np.exp(1j*zRange*k)).sum() for k in x]).real
#plt.figure()
#plt.plot(x, w.val(x), x, w_app)
#plt.title('Kernel w(x)')
#plt.grid()
#plt.show()

##############################################################
##############################################################
##############################################################

## Computation of bound in kernel
wz_abs = np.abs(w_hat)
#W_bar, q = [0.9, 1.0] # Good for Abel kernel
#W_bar, q = [0.6, 1.0] # Good for cosine kernel

plt.figure()
plt.scatter(zRange, wz_abs)
plt.plot(zRange, W_bar/(np.abs(zRange)**q), 'r')
plt.title('Bound on kernel w')
plt.grid()
plt.show()

n = 1
lVal = 0.1

P = cvx.Variable((n,n), symmetric=True)
A = np.matrix([-1.0])
Q = np.matrix([0.0])
L = np.matrix([1.0])
R = np.matrix([2.0/m])

l = cvx.Parameter(value = lVal)

flag = 0
N_limit = 1
while flag == 0:
    g = np.sqrt(n)*W_bar/(N_limit**q)
    obj = cvx.Minimize(0)
    LMI_bound = cvx.bmat([[A.T*P + P*A + 2*l*P - Q + 1e-9*np.eye(n), L, P],
                     [L.T, -R + g*np.eye(n), np.zeros((n,n))],
                     [P, np.zeros((n,n)), -(1/g)*np.eye(n)]])
    constraints = [LMI_bound << 0, P >> 0]; 
    prob = cvx.Problem(obj, constraints);
    
    prob.solve(solver = cvx.CVXOPT, verbose = False, kktsolver = 'robust', max_iters = 700)
    if prob.status == cvx.OPTIMAL:
        print('0-dissipative for all |zeta| > N =', N_limit)
        print('P = ', P.value)  
        flag = 1
    else:
        #print('No solution try a larger N')
        N_limit += 1

##############################################################
##############################################################
##############################################################
#n = 1
#lVal = 0.1
#
#P = cvx.Variable((n,n), symmetric=True)
#A = np.matrix([-1.0])
#Q = np.matrix([0.0])
#L = np.matrix([1.0])
#R = np.matrix([2.0/m])
#
#l = cvx.Parameter(value = lVal)
#
#zStar = []
#zDissipative = []
#P_list = []
#for k in range(len(w_hat)):
#    w_z = np.matrix([w_hat[k]])
#    obj = cvx.Minimize(0);
#    
#    LMI = cvx.bmat([[A.T*P + P*A + 2*l*P - Q + 1e-9*np.eye(n), P*w_z + L], 
#                    [w_z.T*P + L.T, -R]]) 
#    constraints = [LMI << 0]; 
#    prob = cvx.Problem(obj, constraints);
#    
#    prob.solve(solver = cvx.CVXOPT, verbose = False, kktsolver = 'robust', max_iters = 700)
#    if prob.status != cvx.OPTIMAL:
#        zStar.append(zRange[k])
#        
#    else:
#        zDissipative.append(zRange[k])
#        P_list.append(P.value)
#        
#
#zStar = np.array(zStar)
#zDissipative = np.array(zDissipative)
#print('Non 0-dissipative for zeta = ', zStar)
#    
#    
#    
##############################################
#Simulation if flag activated
if not sim:
    print('End of program: No simulation')

else:
    #N = 50 
    
    # Initial condition
    x = np.linspace(-np.pi, np.pi, N)
#    psi_0 = 0.1*(np.cos(3.0*x))+0.02   
#    np.random.seed(1)
    psi_0 = 0.005*np.random.randn(N)
    ##0.1*np.ones(len(x))#  
#    psi_0 = np.zeros(N)
#    g = np.pi/4.0
#    b = 0.01
#    c = 0.0
#    a = b/(g**2)
#    for k in range(N):
#        if (x[k] > c-g) & (x[k] < g+c):
#            psi_0[k]  = -a*(x[k] - c)**2 + b
##    
    # Network setup
    nodes = [agent(h, tau) for i in range(N)] 
    t = np.linspace(0.0, 150.0, 2000)
    
    psi = odeint(network_dyn, psi_0, t, args=(N, nodes, w, G))
    #
    plt.figure()
    plt.plot(t, psi)
    plt.grid()
    plt.show()
    
    fig = plt.figure()
    ax = fig.add_subplot(111, projection='3d')
    
    state = psi.reshape(len(t), N, 1)
    T, X = np.meshgrid(t, x)
    Z1 = state[:,:,0].T
    
    
    # Plot the surface.
    surf = ax.plot_surface(T, X, Z1, cmap=cm.inferno,
                           linewidth=0, antialiased=False)
    #ax.plot_wireframe(T, X, Z1, rstride=10, cstride=10)
    plt.matshow(Z1[:, 0:1000], cmap=cm.inferno)
        

    #Verification
#    def fourier_coeff(z, xSol, x, N):
#        c = np.array([(xSol[k-1]*np.exp(-1j*z*x[k-1])+xSol[k]*np.exp(-1j*z*x[k])) \
#             for k in np.arange(1, N)])
#        return c.sum()/(N-1)

    grad_psi = np.gradient(state[-1,:,0])
    zFourier = np.concatenate((np.arange(-N_limit+1, 0), np.arange(1, N_limit)))
    c_z = np.array([fourier_coeff(z, grad_psi, x, N) for z in zFourier])
    f_app = np.array([(c_z*np.exp(1j*zFourier*k)).sum() for k in x]).real
   
    #z_test = np.array([-5, -4, -3, -2, -1, 1, 2, 3, 4, 5])
#    c_test = np.array([fourier_coeff(z, grad_psi, x, N) for z in zDissipative])
#    f_test = np.array([(c_test*np.exp(1j*zDissipative*k)).sum() for k in x]).real
    
    plt.figure()
    plt.plot(x, grad_psi, x, state[-1,:,0])
    plt.title('State and gradient')
    plt.figure()
    plt.plot(x, grad_psi, x, f_app)
    plt.title('Nabla psi(x, t_end)')
    plt.grid()
    plt.show()
##Saving data in csv file
#    import csv
#    name='spatialPattern4.csv'
#    with open(name, 'w') as f:
#        writer = csv.writer(f, delimiter = ',', quotechar='|', 
#                            quoting=csv.QUOTE_MINIMAL)
#        writer.writerow(['X', 'T', 'Z'])
#        for j in np.arange(0, len(t)):
#            for i in np.arange(N):
#                    writer.writerow([x[i], t[j], state[j,i,0]])
    
#    Saving data in csv file
    import csv
    name='New_ex1_trig_Kernel.csv'
    with open(name, 'w') as f:
        writer = csv.writer(f, delimiter = ',', quotechar='|', quoting=csv.QUOTE_MINIMAL)
        writer.writerow(['X', 'T', 'Z1', 'Z2', 'Z3'])
        for j in np.arange(0, len(t), 100):
            for i in np.arange(N):
                    writer.writerow([x[i], t[j], psi[j,i]]) 
                    
    name='New_ex1_trig_grad.csv'
    with open(name, 'w') as f:
        writer = csv.writer(f, delimiter = ',', quotechar='|', quoting=csv.QUOTE_MINIMAL)
        writer.writerow(['X', 'Z1', 'Z2'])
        for i in np.arange(N):
                writer.writerow([x[i], grad_psi[i], f_app[i]]) 
